The good, the bad and the ugly sides of data augmentation: An implicit spectral regularization perspective

Data augmentation (DA) is a powerful workhorse for bolstering performance in modern machine learning. Specific augmentations like translations and scaling in computer vision are traditionally believed to improve generalization by generating new (artificial) data from the same distribution. However, this traditional viewpoint does not explain the success of prevalent augmentations in modern machine learning (e.g. randomized masking, cutout, mixup), that greatly alter the training data distribution. In this work, we develop a new theoretical framework to characterize the impact of a general class of DA on underparameterized and overparameterized linear model generalization. Our framework reveals that DA induces implicit spectral regularization through a combination of two distinct effects: a) manipulating the relative proportion of eigenvalues of the data covariance matrix in a training-data-dependent manner, and b) uniformly boosting the entire spectrum of the data covariance matrix through ridge regression. These effects, when applied to popular augmentations, give rise to a wide variety of phenomena, including discrepancies in generalization between over-parameterized and under-parameterized regimes and differences between regression and classification tasks. Our framework highlights the nuanced and sometimes surprising impacts of DA on generalization, and serves as a testbed for novel augmentation design.

==> imgs/regression_which_is_better_v2.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 295,
   "id": "b73737bb",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import numpy.linalg as LA\n",
    "import time\n",
    "import random\n",
    "import matplotlib.pyplot as plt\n",
    "from tqdm import tqdm\n",
    "from scipy.linalg import sqrtm"
   ]
  },
  {
   "cell_type": "markdown",
   "source": [],
   "metadata": {
    "collapsed": false
   }
  },
  {
   "cell_type": "markdown",
   "id": "35cf927c",
   "metadata": {},
   "source": [
    "# Regression"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 296,
   "id": "4d0a9014",
   "metadata": {},
   "outputs": [],
   "source": [
    "ambient_dimension = 128\n",
    "avg_num = int(1e+1) # number of experiment average\n",
    "noise_std = 0.5\n",
    "factor = 0.8\n",
    "snr = 4\n",
    "sample_num = 70\n",
    "\n",
    "\n",
    "# Data generation model:\n",
    "# 1. 1-sparse vector\n",
    "true_theta = np.zeros([ambient_dimension, 1])\n",
    "signal_position = [0]\n",
    "for i in signal_position:\n",
    "    true_theta[i] = 1\n",
    "\n",
    "# 2. random gaussian\n",
    "# true_theta = np.random.multivariate_normal([0] * ambient_dimension, np.identity(ambient_dimension)).T\n",
    "# true_theta /= LA.norm(true_theta)\n",
    "# true_theta = true_theta.reshape(-1, 1)\n",
    "\n",
    "# 3. dense signal with spikes\n",
    "#true_theta = np.random.multivariate_normal([0] * ambient_dimension, np.identity(ambient_dimension)).T\n",
    "#for i in range(20):\n",
    "#    true_theta[i] = 0\n",
    "#spike_strength = 10000\n",
    "#true_theta[0] = np.sqrt(spike_strength) * LA.norm(true_theta)\n",
    "\n",
    "# 2. input data distribution\n",
    "Sigma = np.identity(ambient_dimension)\n",
    "smallest_eig = .5  # choose 1 if you want uniform spectrum\n",
    "decay = smallest_eig ** (1 / ambient_dimension)\n",
    "decay = .95\n",
    "off_diag_factor = 0\n",
    "for i in range(ambient_dimension):\n",
    "    #Sigma[i, i] = decay ** abs(i) if i in signal_position else 0\n",
    "    Sigma[i, i] = decay ** abs(i)\n",
    "for i in range(0, ambient_dimension, 2):\n",
    "    Sigma[i+1, i] = off_diag_factor * Sigma[i, i]\n",
    "    Sigma[i, i+1] = off_diag_factor * Sigma[i, i]\n",
    "\n",
    "# 3. bi-level spectrum\n",
    "# Sigma = np.identity(ambient_dimension)\n",
    "# for i in range(int(ambient_dimension / 2), ambient_dimension):\n",
    "#     Sigma[i, i] = smallest_eig\n",
    "\n",
    "# 4. random spectrum\n",
    "# Sigma = np.random.random((ambient_dimension, ambient_dimension))\n",
    "# Sigma = Sigma.dot(Sigma.T)\n",
    "\n",
    "alpha = snr * noise_std ** 2 / (true_theta.T.dot(Sigma).dot(true_theta)[0][0])\n",
    "Sigma *= alpha\n",
    "\n",
    "#for i in signal_position:\n",
    "#    true_theta[i] /= np.sqrt(Sigma[i, i])\n",
    "#for i in range(20):\n",
    "#    Sigma[i, i] = 1\n",
    "#for i in range(20, ambient_dimension):\n",
    "#    Sigma[i, i] = 0.2\n",
    "\n",
    "#for i in range(ambient_dimension):\n",
    "#    Sigma[i, i] = random.random()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 297,
   "id": "5af77eb7",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Estimator Function\n",
    "def get_ridge_est(X, y, ridge):\n",
    "    d = X.shape[1]\n",
    "    n = X.shape[0]\n",
    "    reg = np.identity(d)\n",
    "    S = LA.inv(X.T.dot(X) + n * ridge * reg).dot(X.T) if ridge > 0 else LA.pinv(X.T.dot(X)).dot(X.T)\n",
    "    return S.dot(y)\n",
    "\n",
    "def get_het_ridge_est(X, y, ridge_list):\n",
    "    d = X.shape[1]\n",
    "    n = X.shape[0]\n",
    "    reg = n * np.identity(d)\n",
    "    for i in range(d):\n",
    "        reg[i, i] *= ridge_list[i]\n",
    "    S = LA.pinv(X.T.dot(X) + reg).dot(X.T)\n",
    "    return S.dot(y)\n",
    "\n",
    "def get_pepper_est(X, y, ridge, p):\n",
    "    d = X.shape[1]\n",
    "    n = X.shape[0]\n",
    "    reg = np.identity(d)\n",
    "    psi = p / (1 - p)\n",
    "    Cov = X.T.dot(X)\n",
    "    diag = np.diag(np.diag(Cov))\n",
    "    S = LA.inv(Cov + psi / (1 - p) * n * ridge * reg + psi * diag).dot(X.T) if (ridge > 0 or p > 0) else LA.pinv(X.T.dot(X)).dot(X.T)\n",
    "    return S.dot(y)\n",
    "\n",
    "def get_lse_est(X, y):\n",
    "    Cov = X.T.dot(X)\n",
    "    # faster LSE approximation\n",
    "    #est = LA.inv(Cov+1e-10*np.identity(d)).dot(X.T.dot(y))\n",
    "    S = LA.pinv(Cov).dot(X.T)\n",
    "    return S.dot(y)\n",
    "\n",
    "def get_mask_lse_est(X, y):\n",
    "    Cov = X.T.dot(X)\n",
    "    n = X.shape[0]\n",
    "    cov = np.diag(np.diag(Cov)) / n\n",
    "    cov = sqrtm(cov)\n",
    "    cov = LA.inv(cov)\n",
    "    # faster LSE approximation\n",
    "    #est = LA.inv(Cov+1e-10*np.identity(d)).dot(X.T.dot(y))\n",
    "    S = cov.dot(LA.pinv(cov.dot(Cov).dot(cov))).dot(cov).dot(X.T)\n",
    "    return S.dot(y)\n",
    "\n",
    "def get_rot_lse_est(X, y):\n",
    "    Cov = X.T.dot(X)\n",
    "    n = X.shape[0]\n",
    "    Cov = X.T.dot(X)\n",
    "    n = X.shape[0]\n",
    "    diag = np.diag(np.diag(Cov))\n",
    "    cov = (np.trace(Cov) * np.identity(ambient_dimension) - Cov) * 4 / ambient_dimension\n",
    "    cov = sqrtm(cov)\n",
    "    cov = LA.inv(cov)\n",
    "    # faster LSE approximation\n",
    "    #est = LA.inv(Cov+1e-10*np.identity(d)).dot(X.T.dot(y))\n",
    "    S = cov.dot(LA.pinv(cov.dot(Cov).dot(cov))).dot(cov).dot(X.T)\n",
    "    return S.dot(y)\n",
    "\n",
    "def get_lse_est_2(X, y):\n",
    "    Cov = X.T.dot(X)\n",
    "    mu = X.mean(axis=0).reshape(-1, 1)\n",
    "    n = X.shape[0]\n",
    "    #Z1 = n * mu.dot(mu.T)\n",
    "    Z1 = Cov - 0.5 * np.diag(np.diag(Cov))\n",
    "    A1 = np.concatenate((Cov, Z1), axis=1)\n",
    "    A2 = np.concatenate((Z1.T, Cov), axis=1)\n",
    "    Z = np.concatenate((A1, A2), axis=0)\n",
    "    #B = np.concatenate((X.T, mu.dot(np.ones([1, n]))), axis=0).dot(y)\n",
    "    B = np.concatenate((X.T, X.T), axis=0).dot(y)\n",
    "    # faster LSE approximation\n",
    "    #est = LA.inv(Cov+1e-10*np.identity(d)).dot(X.T.dot(y))\n",
    "    return LA.pinv(Z).dot(B)\n",
    "\n",
    "def get_knockoff_est(X, y, D):\n",
    "    Cov = X.T.dot(X)\n",
    "    A = Cov.dot(np.identity(ambient_dimension) - LA.inv(Sigma).dot(D))\n",
    "    A1 = np.concatenate((Cov, A), axis=1)\n",
    "    B = 2 * D - D.dot(LA.inv(Sigma)).dot(D) + Cov - Cov.dot(LA.inv(Sigma)).dot(D) - D.dot(LA.inv(Sigma)).dot(Cov) + \\\n",
    "        D.dot(LA.inv(Sigma)).dot(Cov).dot(LA.inv(Sigma)).dot(D)\n",
    "    A2 = np.concatenate((A.T, B), axis=1)\n",
    "    Z = np.concatenate((A1, A2), axis=0)\n",
    "    C = np.concatenate((np.identity(ambient_dimension), np.identity(ambient_dimension) - D.dot(LA.inv(Sigma))), axis=0)\n",
    "    return LA.pinv(Z).dot(C).dot(X.T).dot(y)\n",
    "\n",
    "# def get_crop_est(X, y, p):\n",
    "#     Cov = X.T.dot(X)\n",
    "#     diag = np.diag(np.diag(Cov))\n",
    "#     Z = Cov + p / (1 - p) * diag\n",
    "#     S = LA.inv(Z).dot(X.T)\n",
    "#     return S.dot(y)\n",
    "\n",
    "def get_crop_est(X, y, p):\n",
    "    Cov = X.T.dot(X)\n",
    "    n = X.shape[0]\n",
    "    diag = np.diag(np.diag(Cov))\n",
    "    #reg = np.trace(Cov) * np.identity(ambient_dimension) - Cov\n",
    "    #Z = Cov + reg / ambient_dimension * 8 * p\n",
    "    Z = Cov + p / (1 - p) * diag # + 0.41 * n * np.identity(ambient_dimension)\n",
    "    S = LA.inv(Z).dot(X.T)\n",
    "    # biased\n",
    "    #return S.dot(y) / (1- p)\n",
    "    # unbiased\n",
    "    return S.dot(y)\n",
    "\n",
    "def get_rotation_est(X, y, angle):\n",
    "    angle = angle * np.pi /180\n",
    "    Cov = X.T.dot(X)\n",
    "    n = X.shape[0]\n",
    "    diag = np.diag(np.diag(Cov))\n",
    "    reg = np.trace(Cov) * np.identity(ambient_dimension) - Cov\n",
    "    Z = Cov + reg / ambient_dimension * 4 * (1- np.cos(angle))\n",
    "    #Z = Cov + p / (1 - p) * diag # + 0.41 * n * np.identity(ambient_dimension)\n",
    "    S = LA.inv(Z).dot(X.T)\n",
    "    return S.dot(y)\n",
    "\n",
    "def get_crop_est_bar(X, y, p):\n",
    "    Cov = X.T.dot(X)\n",
    "    n = X.shape[0]\n",
    "    Z = Cov + p / (1 - p) * n * Sigma\n",
    "    S = LA.inv(Z).dot(X.T)\n",
    "    return S.dot(y)\n",
    "\n",
    "# heterogeneous mask\n",
    "def get_het_crop_est(X, y, p, het_ratio):\n",
    "    Cov = X.T.dot(X)\n",
    "    p1 = p / het_ratio\n",
    "    diag = np.diag(np.diag(Cov))\n",
    "    reg = diag\n",
    "    for i in range(Cov.shape[0]):\n",
    "        reg[i, i] *= p / (1 - p) if i != signal_position else p1 / (1 - p1)\n",
    "    Z = Cov + reg\n",
    "    S = LA.inv(Z).dot(X.T)\n",
    "    return S.dot(y)\n",
    "\n",
    "def get_het_crop_est_bar(X, y, p, het_ratio):\n",
    "    Cov = X.T.dot(X)\n",
    "    n = X.shape[0]\n",
    "    p1 = p / het_ratio\n",
    "    reg = n * Sigma\n",
    "    for i in range(Cov.shape[0]):\n",
    "        reg[i, i] *= p / (1 - p) if i != signal_position else p1 / (1 - p1)\n",
    "    Z = Cov + reg\n",
    "    S = LA.inv(Z).dot(X.T)\n",
    "    return S.dot(y)\n",
    "\n",
    "def get_risk(a, b):\n",
    "    diff = a - b\n",
    "    return  diff.T.dot(Sigma).dot(diff)[0, 0]\n",
    "\n",
    "def get_norm(theta):\n",
    "    return  theta.T.dot(Sigma).dot(theta)[0, 0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 298,
   "id": "e8cc5150",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Choose the type of augmentation:\n",
    "# set range of parameters of DA\n",
    "# \"crop_finite\": dropout with k fixed patterns, \"crop\": dropout with p dropout rate, \n",
    "# \"ridge\": add gaussian with power sigma s^2, \"proj\": random projection with k dimensional space,\n",
    "# \"mixup\": mix-up with beta distribution parameter b\n",
    "#ridge_params = np.concatenate((np.zeros(1), np.power(2, np.linspace(-10, -6, num=0)), np.power(2, np.linspace(-5, 2, num=10)), np.power(2, np.linspace(2, 20, num=0))))\n",
    "ridge_params = np.concatenate((np.linspace(0.01, 2, 10), np.linspace(2.1, 10, 10), np.linspace(11, 100, 5) ))\n",
    "ridge_params = np.power(2, np.linspace(-10, 10, 20))\n",
    "for i in range(len(ridge_params)):\n",
    "    ridge_params[i] = ridge_params[i] ** 2\n",
    "#crop_params = np.concatenate((np.power(2, np.linspace(-10, -5, num=10)), np.linspace(0.01, 0.4, num=10), np.linspace(.5, .99, num=10)))\n",
    "crop_params = np.linspace(0.001, 0.99, 20)\n",
    "rot_params = np.linspace(5, 180, 20)\n",
    "\n",
    "#ridge_params = [1]\n",
    "#crop_params = [0.3]\n",
    "#pepper_params = {\"ridge\": [1], \"drop_prob\": [0.3]}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 299,
   "id": "d4dbbe9b",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      " 10%|█         | 1/10 [00:00<00:07,  1.13it/s]/var/folders/07/2gbk01xd17j180_jn3r604th0000gn/T/ipykernel_77714/2674842803.py:61: ComplexWarning: Casting complex values to real discards the imaginary part\n",
      "  risk_lse_rot[i] = get_risk(theta_lse_rot, true_theta)\n",
      "/var/folders/07/2gbk01xd17j180_jn3r604th0000gn/T/ipykernel_77714/2674842803.py:62: ComplexWarning: Casting complex values to real discards the imaginary part\n",
      "  bias_lse_rot[i] = get_risk(theta_lse_bias_rot, true_theta)\n",
      "/var/folders/07/2gbk01xd17j180_jn3r604th0000gn/T/ipykernel_77714/2674842803.py:63: ComplexWarning: Casting complex values to real discards the imaginary part\n",
      "  var_lse_rot[i] = get_risk(0, theta_lse_var_rot)\n",
      "100%|██████████| 10/10 [00:05<00:00,  1.80it/s]"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Complete in 5.57 sec\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    }
   ],
   "source": [
    "risk_lse = np.zeros([avg_num])\n",
    "bias_lse = np.zeros([avg_num])\n",
    "var_lse = np.zeros([avg_num])\n",
    "\n",
    "risk_lse_mask = np.zeros([avg_num])\n",
    "bias_lse_mask = np.zeros([avg_num])\n",
    "var_lse_mask = np.zeros([avg_num])\n",
    "\n",
    "risk_lse_rot = np.zeros([avg_num])\n",
    "bias_lse_rot = np.zeros([avg_num])\n",
    "var_lse_rot = np.zeros([avg_num])\n",
    "\n",
    "risk_ridge = np.zeros([avg_num, len(ridge_params)])\n",
    "bias_ridge = np.zeros([avg_num, len(ridge_params)])\n",
    "var_ridge = np.zeros([avg_num, len(ridge_params)])\n",
    "\n",
    "risk_crop = np.zeros([avg_num, len(crop_params)])\n",
    "bias_crop = np.zeros([avg_num, len(crop_params)])\n",
    "var_crop = np.zeros([avg_num, len(crop_params)])\n",
    "err_crop = np.zeros([avg_num, len(crop_params)])\n",
    "\n",
    "risk_rot = np.zeros([avg_num, len(rot_params)])\n",
    "bias_rot = np.zeros([avg_num, len(rot_params)])\n",
    "var_rot = np.zeros([avg_num, len(rot_params)])\n",
    "\n",
    "\n",
    "# Simulate risk\n",
    "np.random.seed(1)\n",
    "start = time.time()\n",
    "for i in tqdm(range(avg_num)):\n",
    "\n",
    "    # generate training data\n",
    "    X_tr = np.zeros([sample_num, ambient_dimension])\n",
    "    y_tr = np.zeros([sample_num, 1])\n",
    "    noise_tr = np.zeros([sample_num, 1])\n",
    "    for j in range(X_tr.shape[0]):\n",
    "        X_tr[j, :] = np.random.multivariate_normal([0] * ambient_dimension, Sigma).reshape(-1)\n",
    "        noise_tr[j, :] = np.random.normal(0, noise_std)\n",
    "        y_tr[j, :] = np.inner(true_theta.reshape(-1), X_tr[j, :]) + noise_tr[j, :]\n",
    "\n",
    "    theta_lse = get_lse_est(X_tr, y_tr)\n",
    "    theta_lse_bias = get_lse_est(X_tr, y_tr - noise_tr)\n",
    "    theta_lse_var = get_lse_est(X_tr, noise_tr)\n",
    "\n",
    "    risk_lse[i] = get_risk(theta_lse, true_theta)\n",
    "    bias_lse[i] = get_risk(theta_lse_bias, true_theta)\n",
    "    var_lse[i] = get_risk(0, theta_lse_var)\n",
    "\n",
    "    theta_lse_mask = get_mask_lse_est(X_tr, y_tr)\n",
    "    theta_lse_bias_mask = get_mask_lse_est(X_tr, y_tr - noise_tr)\n",
    "    theta_lse_var_mask = get_mask_lse_est(X_tr, noise_tr)\n",
    "\n",
    "    risk_lse_mask[i] = get_risk(theta_lse_mask, true_theta)\n",
    "    bias_lse_mask[i] = get_risk(theta_lse_bias_mask, true_theta)\n",
    "    var_lse_mask[i] = get_risk(0, theta_lse_var_mask)\n",
    "\n",
    "    theta_lse_rot = get_rot_lse_est(X_tr, y_tr)\n",
    "    theta_lse_bias_rot = get_rot_lse_est(X_tr, y_tr - noise_tr)\n",
    "    theta_lse_var_rot = get_rot_lse_est(X_tr, noise_tr)\n",
    "\n",
    "    risk_lse_rot[i] = get_risk(theta_lse_rot, true_theta)\n",
    "    bias_lse_rot[i] = get_risk(theta_lse_bias_rot, true_theta)\n",
    "    var_lse_rot[i] = get_risk(0, theta_lse_var_rot)\n",
    "\n",
    "    # get loss\n",
    "    for j in range(len(ridge_params)):\n",
    "        theta = get_ridge_est(X_tr, y_tr, ridge_params[j])\n",
    "        theta_bias = get_ridge_est(X_tr, y_tr - noise_tr, ridge_params[j])\n",
    "        theta_var = get_ridge_est(X_tr, noise_tr, ridge_params[j])\n",
    "        risk_ridge[i, j] = get_risk(theta, true_theta)\n",
    "        bias_ridge[i, j] = get_risk(theta_bias, true_theta)\n",
    "        var_ridge[i, j] = get_risk(theta_var, 0)\n",
    "    for j in range(len(rot_params)):\n",
    "        theta = get_rotation_est(X_tr, y_tr, rot_params[j])\n",
    "        theta_bias = get_rotation_est(X_tr, y_tr - noise_tr, rot_params[j])\n",
    "        theta_var = get_rotation_est(X_tr, noise_tr, rot_params[j])\n",
    "        risk_rot[i, j] = get_risk(theta, true_theta)\n",
    "        bias_rot[i, j] = get_risk(theta_bias, true_theta)\n",
    "        var_rot[i, j] = get_risk(theta_var, 0)\n",
    "    for j in range(len(crop_params)):\n",
    "        theta = get_crop_est(X_tr, y_tr, crop_params[j])\n",
    "        theta_bias = get_crop_est(X_tr, y_tr - noise_tr, crop_params[j])\n",
    "        theta_var = get_crop_est(X_tr, noise_tr, crop_params[j])\n",
    "        theta_bar = get_crop_est_bar(X_tr, y_tr, crop_params[j])\n",
    "        risk_crop[i, j] = get_risk(theta, true_theta)\n",
    "        bias_crop[i, j] = get_risk(theta_bias, true_theta)\n",
    "        var_crop[i, j] = get_risk(theta_var, 0)\n",
    "        err_crop[i, j] = get_risk(theta, theta_bar)\n",
    "\n",
    "risk_ridge = np.mean(risk_ridge, axis=0)\n",
    "bias_ridge = np.mean(bias_ridge, axis=0)\n",
    "var_ridge = np.mean(var_ridge, axis=0)\n",
    "risk_rot = np.mean(risk_rot, axis=0)\n",
    "bias_rot = np.mean(bias_rot, axis=0)\n",
    "var_rot = np.mean(var_rot, axis=0)\n",
    "risk_crop = np.mean(risk_crop, axis=0)\n",
    "bias_crop = np.mean(bias_crop, axis=0)\n",
    "var_crop = np.mean(var_crop, axis=0)\n",
    "err_crop = np.mean(err_crop, axis=0)\n",
    "risk_lse = np.mean(risk_lse, axis=0)\n",
    "bias_lse = np.mean(bias_lse, axis=0)\n",
    "var_lse = np.mean(var_lse, axis=0)\n",
    "risk_lse_mask = np.mean(risk_lse_mask, axis=0)\n",
    "bias_lse_mask = np.mean(bias_lse_mask, axis=0)\n",
    "var_lse_mask = np.mean(var_lse_mask, axis=0)\n",
    "risk_lse_rot = np.mean(risk_lse_rot, axis=0)\n",
    "bias_lse_rot = np.mean(bias_lse_rot, axis=0)\n",
    "var_lse_rot = np.mean(var_lse_rot, axis=0)\n",
    "\n",
    "\n",
    "#risk_ridge_ce /= avg_num\n",
    "end = time.time()\n",
    "print('Complete in {} sec'.format(round(end-start, 2)))"
   ]
  },
  {
   "cell_type": "markdown",
   "source": [],
   "metadata": {
    "collapsed": false,
    "pycharm": {
     "name": "#%% md\n"
    }
   }
  },
  {
   "cell_type": "code",
   "execution_count": 300,
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n"
     ]
    },
    {
     "data": {
      "text/plain": "Text(0.5, 1.0, 'Random Rotation ($\\\\alpha$)')"
     },
     "execution_count": 300,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "text/plain": "<Figure size 2880x720 with 6 Axes>",
      "image/png": "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\n"
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from matplotlib import cm\n",
    "\n",
    "fontsize = 20\n",
    "linewidth = 2.0\n",
    "tick_size = 25\n",
    "markersize = 8\n",
    "title_name = 'Uniform Spectrum'\n",
    "viridis = cm.get_cmap('viridis', 8)\n",
    "plasma = cm.get_cmap('plasma', 8)\n",
    "lse_color = viridis(-100)\n",
    "y_min, y_max = 0.2, 1\n",
    "markersize = 8\n",
    "size_factor = 100\n",
    "alpha = 1\n",
    "\n",
    "def mse(x, y):\n",
    "    return x + y\n",
    "color1 = 'magma'\n",
    "color2 = 'viridis_r'\n",
    "color3 = 'plasma'\n",
    "linewidth = 2.0\n",
    "tick_size = 25\n",
    "markersize = 8\n",
    "title_name = 'Uniform Spectrum'\n",
    "viridis = cm.get_cmap(color1, 8)\n",
    "plasma = cm.get_cmap(color1, 8)\n",
    "lse_color = viridis(-100)\n",
    "x_min, x_max = -0.05, 1.5\n",
    "y_min, y_max = -0.05, 1.5\n",
    "X, Y = np.meshgrid(np.linspace(x_min, x_max), np.linspace(y_min, y_max))\n",
    "Z = mse(X, Y)\n",
    "# plt.contourf(X, Y, Z, 20, cmap='viridis')\n",
    "# plt.colorbar()\n",
    "# markersize = 8\n",
    "\n",
    "import matplotlib.patches as patches\n",
    "size_factor = 100\n",
    "style = \"Simple, tail_width=0.5, head_width=20, head_length=15\"\n",
    "kw = dict(arrowstyle=style, color=\"k\")\n",
    "\n",
    "\n",
    "plt.figure(figsize=(40, 10))\n",
    "ax = plt.subplot(1, 3, 1)\n",
    "plt.contourf(X, Y, Z, 20, cmap=color2)\n",
    "cb = plt.colorbar()\n",
    "cb.ax.tick_params(labelsize=25)\n",
    "cb.ax.set_ylabel('Bias + Var', fontsize=25)\n",
    "#cb = plt.colorbar()\n",
    "#cb.ax.tick_params(labelsize=20)\n",
    "plt.scatter(bias_lse, var_lse, s=2000, marker='*', facecolors='#1f77b4', edgecolors='k', linewidths=1)\n",
    "plt.text(bias_lse + 0.05, var_lse + 0.05, s='LSE', fontsize=25, c='k')\n",
    "#plt.text(bias_lse + 0.05, var_lse + 0.05, s='LSE', fontsize=25, c='red')\n",
    "#plt.scatter(bias_lse_mask, var_lse_mask, s=2000, marker='*', facecolors='tomato', edgecolors='black', linewidths=1)\n",
    "#plt.text(bias_lse_mask , var_lse_mask +0.1, s='M-LSE', fontsize=25)\n",
    "size_vec = ridge_params\n",
    "for i in range(len(ridge_params)):\n",
    "    #plt.scatter(bias_ridge[i], var_ridge[i], c=viridis(i/len(ridge_params)*1.2), s=3000 * np.sqrt(size_vec[i]))\n",
    "    plt.scatter(bias_ridge[i], var_ridge[i], c=viridis(i/len(ridge_params)*1.2), s=400, edgecolors='k')\n",
    "    #if i > 0:\n",
    "    #    plt.plot([bias_ridge[i-1], bias_ridge[i]], [var_ridge[i-1], var_ridge[i]], c='black', linestyle='-')\n",
    "    #plt.text(bias_ridge[i], var_ridge[i], s=format(np.sign(ridge_params[i]) * round(np.sqrt(np.abs(ridge_params[i])),3), '.2f'), fontsize=22, rotation=40, color=\"red\")\n",
    "    #if i % 3 == 0:\n",
    "        #plt.text(bias_ridge[i], var_ridge[i], s=format(np.sign(ridge_params[i]) * round(np.sqrt(np.abs(ridge_params[i])),3), '.2f'), fontsize=22, rotation=40, #color=\"red\")\n",
    "for j in range(0,len(ridge_params) - 5, 3):\n",
    "    expo = round(np.log10(ridge_params[j]),3)\n",
    "    off_x = 0\n",
    "    off_y = 0\n",
    "    if expo >= 0:\n",
    "        ax.annotate('1e+' + format(round(np.log10(ridge_params[j]),3), '.2f'), xy =(bias_ridge[j], var_ridge[j]),\n",
    "                        xytext =(bias_ridge[j] + 0.1, var_ridge[j] + 0.1),\n",
    "                        arrowprops = {'arrowstyle': '-', 'lw': 2}, fontsize=fontsize)\n",
    "    else:\n",
    "        if j == 3:\n",
    "            off_y = -0.1\n",
    "        ax.annotate('1e' + format(round(np.log10(ridge_params[j]),3), '.2f'), xy =(bias_ridge[j], var_ridge[j]),\n",
    "                        xytext =(bias_ridge[j] + 0.1 + off_x, var_ridge[j]+off_y - 0.01),\n",
    "                        arrowprops = {'arrowstyle': '-', 'lw': 2}, fontsize=fontsize)\n",
    "#j = -1\n",
    "#ax.annotate('1e+' + format(round(np.log10(ridge_params[j]),3), '.2f'), xy =(bias_ridge[j], var_ridge[j]),\n",
    "#                    xytext =(bias_ridge[j] + 0.2, var_ridge[j] + 0.1),\n",
    "#                    arrowprops = {'arrowstyle': '-', 'lw': 2}, fontsize=fontsize)\n",
    "# ax.annotate(\"Harmful\",\n",
    "#             bbox=dict(boxstyle=\"round\", fc=\"white\", ec=\"k\"),\n",
    "#             xy=((bias_lse + var_lse)/2 + 0.05, (bias_lse + var_lse)/2 + 0.05), textcoords='offset points', ha='center',fontsize=25, rotation = 315\n",
    "#             )\n",
    "# ax.annotate(\"Helpful\",\n",
    "#             bbox=dict(boxstyle=\"round\", fc=\"white\", ec=\"k\"),\n",
    "#             xy=((bias_lse + var_lse)/2 - 0.15, (bias_lse + var_lse)/2 - 0.15), textcoords='offset points', ha='center',fontsize=25, rotation = 315\n",
    "#             )\n",
    "plt.plot([-0.05, bias_lse + var_lse + 0.05], [bias_lse + var_lse + 0.05, -0.05], linestyle=':', linewidth=10, alpha=0.8, color='red')\n",
    "plt.xlabel('Bias', fontsize=30)\n",
    "plt.ylabel('Variance', fontsize=30)\n",
    "plt.xticks(fontsize=tick_size)\n",
    "plt.yticks(fontsize=tick_size)\n",
    "plt.xlim(x_min, x_max)\n",
    "plt.ylim(y_min, y_max)\n",
    "plt.title('Gaussian Noise injection '+r'($\\sigma^2$)', fontsize=30)\n",
    "\n",
    "ax = plt.subplot(1, 3, 2)\n",
    "plt.contourf(X, Y, Z, 20, cmap=color2)\n",
    "cb = plt.colorbar()\n",
    "cb.ax.tick_params(labelsize=25)\n",
    "cb.ax.set_ylabel('Bias + Var', fontsize=25)\n",
    "#cb = plt.colorbar()\n",
    "#cb.ax.tick_params(labelsize=20)\n",
    "#cb.ax.set_ylabel('Bias + Var', fontsize=25)\n",
    "plt.scatter(bias_lse, var_lse, s=2000, marker='*', facecolors='#1f77b4', edgecolors='k', linewidths=1)\n",
    "plt.text(bias_lse + 0.05, var_lse + 0.05, s='LSE', fontsize=25, c='k')\n",
    "#plt.scatter(bias_lse_mask, var_lse_mask, s=2000, marker='*', facecolors='tomato', edgecolors='black', linewidths=1)\n",
    "#plt.text(bias_lse_mask - 0.2, var_lse_mask +0.1, s='M-LSE', fontsize=25)\n",
    "size_vec = crop_params\n",
    "for i in range(len(crop_params)):\n",
    "    #plt.scatter(bias_crop[i], var_crop[i], c=viridis(i/len(crop_params)*1.2), s=3000 * (size_vec[i]))\n",
    "    plt.scatter(bias_crop[i], var_crop[i], c=viridis(i/len(crop_params)*1.2), s=400, edgecolors='k')\n",
    "    # if i > 0:\n",
    "    #     plt.plot([bias_crop[i-1], bias_crop[i]], [var_crop[i-1], var_crop[i]], c='black', linestyle='-')\n",
    "    # if i % 3 == 0:\n",
    "    #     plt.text(bias_crop[i]+0.02, var_crop[i]+0.02, s=format(round(crop_params[i],3), '.2f'), fontsize=22, rotation=40, color=\"red\")\n",
    "for j in range(0,len(crop_params) - 5, 3):\n",
    "    ax.annotate(format(round(crop_params[j],3), '.2f'), xy =(bias_crop[j], var_crop[j]),\n",
    "                    xytext =(bias_crop[j] + 0.1, var_crop[j] + 0.1),\n",
    "                    arrowprops = {'arrowstyle': '-', 'lw': 2}, fontsize=fontsize)\n",
    "j = -1\n",
    "ax.annotate(format(round(crop_params[j],3), '.2f'), xy =(bias_crop[j], var_crop[j]),\n",
    "                    xytext =(bias_crop[j] + 0.2, var_crop[j] + 0.1),\n",
    "                    arrowprops = {'arrowstyle': '-', 'lw': 2}, fontsize=fontsize)\n",
    "\n",
    "# ax.annotate(\"Harmful\",\n",
    "#             bbox=dict(boxstyle=\"round\", fc=\"white\", ec=\"k\",alpha=1),\n",
    "#             xy=((bias_lse + var_lse)/2 + 0.02, (bias_lse + var_lse)/2 + 0.02), textcoords='offset points', ha='center',fontsize=25, rotation = 315\n",
    "#             )\n",
    "# ax.annotate(\"Helpful\",\n",
    "#             bbox=dict(boxstyle=\"round\", fc=\"white\", ec=\"k\", alpha=1),\n",
    "#             xy=((bias_lse + var_lse)/2 - 0.15, (bias_lse + var_lse)/2 - 0.15), textcoords='offset points', ha='center',fontsize=25, rotation = 315\n",
    "#             )\n",
    "plt.plot([-0.05, bias_lse + var_lse + 0.05], [bias_lse + var_lse + 0.05, -0.05], linestyle=':', linewidth=10, alpha=0.8, color='red')\n",
    "plt.xlabel('Bias', fontsize=30)\n",
    "plt.ylabel('Variance', fontsize=30)\n",
    "plt.xticks(fontsize=tick_size)\n",
    "plt.yticks(fontsize=tick_size)\n",
    "plt.xlim(x_min, x_max)\n",
    "plt.ylim(y_min, y_max)\n",
    "plt.title('Random Mask '+r'($\\beta$)', fontsize=30)\n",
    "\n",
    "\n",
    "ax = plt.subplot(1, 3, 3)\n",
    "plt.contourf(X, Y, Z, 20, cmap=color2)\n",
    "cb = plt.colorbar()\n",
    "cb.ax.tick_params(labelsize=25)\n",
    "cb.ax.set_ylabel('Bias + Var', fontsize=25)\n",
    "plt.scatter(bias_lse, var_lse, s=2000, marker='*', facecolors='#1f77b4', edgecolors='k', linewidths=1)\n",
    "plt.text(bias_lse + 0.05, var_lse + 0.05, s='LSE', fontsize=25, c='k')\n",
    "#plt.scatter(bias_lse_mask, var_lse_mask, s=2000, marker='*', facecolors='tomato', edgecolors='black', linewidths=1)\n",
    "#plt.text(bias_lse_mask - 0.2, var_lse_mask +0.1, s='M-LSE', fontsize=25)\n",
    "#plt.scatter(bias_lse_rot, var_lse_rot, s=1000, marker='*', facecolors='none', edgecolors='black', linewidths=4)\n",
    "#plt.text(bias_lse_rot + 0.05, var_lse_rot - 0.02, s='R-LSE', fontsize=25)\n",
    "size_vec = rot_params\n",
    "for i in range(len(rot_params)):\n",
    "    #plt.scatter(bias_rot[i], var_rot[i], c=viridis(i/len(rot_params)*1.2), s=10*(size_vec[i]))\n",
    "    plt.scatter(bias_rot[i], var_rot[i], c=viridis((i)/len(rot_params)*1.2), edgecolors='k', s=400, alpha=alpha)\n",
    "    #if i > 0:\n",
    "    #    plt.plot([bias_rot[i-1], bias_rot[i]], [var_rot[i-1], var_rot[i]], c='black', linestyle='-')\n",
    "    # if i % 3 == 0:\n",
    "    #     plt.text(bias_rot[i] + 0.02, var_rot[i] + 0.02, s=format(round(rot_params[i])), fontsize=22, rotation=40, color=\"red\")\n",
    "#a = patches.FancyArrowPatch((bias_rot[0], var_rot[0]), (bias_rot[-1]+0.2, var_rot[-1]),\n",
    "#                             connectionstyle=\"arc3,rad=.55\", **kw)\n",
    "for j in range(0,len(rot_params) - 5, 3):\n",
    "    off_x = 0\n",
    "    off_y = 0\n",
    "    ax.annotate(format(round(rot_params[j],3), '.0f')+r'$^\\circ$', xy =(bias_rot[j], var_rot[j]),\n",
    "                        xytext =(bias_rot[j] + 0.1 + off_x, var_rot[j] + 0.1 + off_y),\n",
    "                        arrowprops = {'arrowstyle': '-', 'lw': 2}, fontsize=fontsize)\n",
    "j = -1\n",
    "ax.annotate(format(round(rot_params[j],3), '.0f')+r'$^\\circ$', xy =(bias_rot[j], var_rot[j]),\n",
    "                    xytext =(bias_rot[j] + 0.2, var_rot[j] + 0.1),\n",
    "                    arrowprops = {'arrowstyle': '-', 'lw': 2}, fontsize=fontsize)\n",
    "#ax.annotate('Harmful', xy =((bias_lse + var_lse) / 2, (bias_lse + var_lse) / 2),\n",
    "#                    xytext =((bias_lse + var_lse) / 2 + 0.02, (bias_lse + var_lse) / 2+0.2),\n",
    "#                    arrowprops = {'arrowstyle': '<-', 'lw': 10}, fontsize=fontsize)\n",
    "plt.plot([-0.05, bias_lse + var_lse + 0.05], [bias_lse + var_lse + 0.05, -0.05], linestyle=':', linewidth=10, alpha=0.8, color='red')\n",
    "#plt.text((bias_lse + var_lse)/2 + 0.1, (bias_lse + var_lse)/2 + 0.1, s='Harmful', fontsize=30)\n",
    "# ax.annotate(\"Harmful\",\n",
    "#             bbox=dict(boxstyle=\"round\", fc=\"white\", ec=\"k\"),\n",
    "#             xy=((bias_lse + var_lse)/2 + 0.05, (bias_lse + var_lse)/2 + 0.05), textcoords='offset points', ha='center',fontsize=25, rotation = 315\n",
    "#             )\n",
    "# ax.annotate(\"Helpful\",\n",
    "#             bbox=dict(boxstyle=\"round\", fc=\"white\", ec=\"k\"),\n",
    "#             xy=((bias_lse + var_lse)/2 - 0.15, (bias_lse + var_lse)/2 - 0.15), textcoords='offset points', ha='center',fontsize=25, rotation = 315\n",
    "#             )\n",
    "#plt.gca().add_patch(a)\n",
    "plt.xlabel('Bias', fontsize=30)\n",
    "plt.ylabel('Variance', fontsize=30)\n",
    "plt.xticks(fontsize=tick_size)\n",
    "plt.yticks(fontsize=tick_size)\n",
    "plt.xlim(x_min, x_max)\n",
    "plt.ylim(y_min, y_max)\n",
    "plt.title('Random Rotation '+r'($\\alpha$)', fontsize=30)"
   ],
   "metadata": {
    "collapsed": false,
    "pycharm": {
     "name": "#%%\n"
    }
   }
  },
  {
   "cell_type": "markdown",
   "source": [],
   "metadata": {
    "collapsed": false
   }
  },
  {
   "cell_type": "code",
   "execution_count": 301,
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n",
      "*c* argument looks like a single numeric RGB or RGBA sequence, which should be avoided as value-mapping will have precedence in case its length matches with *x* & *y*.  Please use the *color* keyword-argument or provide a 2D array with a single row if you intend to specify the same RGB or RGBA value for all points.\n"
     ]
    },
    {
     "data": {
      "text/plain": "Text(0.5, 1.0, 'Random Rotation ($\\\\alpha$)')"
     },
     "execution_count": 301,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "text/plain": "<Figure size 2880x720 with 6 Axes>",
      "image/png": "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\n"
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from matplotlib import cm\n",
    "\n",
    "fontsize = 20\n",
    "linewidth = 2.0\n",
    "tick_size = 25\n",
    "markersize = 8\n",
    "title_name = 'Uniform Spectrum'\n",
    "viridis = cm.get_cmap('viridis', 8)\n",
    "plasma = cm.get_cmap('plasma', 8)\n",
    "lse_color = viridis(-100)\n",
    "y_min, y_max = 0.2, 1\n",
    "markersize = 8\n",
    "size_factor = 100\n",
    "alpha = 1\n",
    "\n",
    "def mse(x, y):\n",
    "    return x + y\n",
    "color1 = 'magma'\n",
    "color2 = 'viridis_r'\n",
    "color3 = 'plasma'\n",
    "linewidth = 2.0\n",
    "tick_size = 25\n",
    "markersize = 8\n",
    "title_name = 'Uniform Spectrum'\n",
    "viridis = cm.get_cmap(color1, 8)\n",
    "plasma = cm.get_cmap(color1, 8)\n",
    "lse_color = viridis(-100)\n",
    "x_min, x_max = -0.05, 1.5\n",
    "y_min, y_max = -0.05, 1.5\n",
    "legendsize= 25\n",
    "X, Y = np.meshgrid(np.linspace(x_min, x_max), np.linspace(y_min, y_max))\n",
    "Z = mse(X, Y)\n",
    "# plt.contourf(X, Y, Z, 20, cmap='viridis')\n",
    "# plt.colorbar()\n",
    "# markersize = 8\n",
    "\n",
    "import matplotlib.patches as patches\n",
    "size_factor = 100\n",
    "style = \"Simple, tail_width=0.5, head_width=20, head_length=15\"\n",
    "kw = dict(arrowstyle=style, color=\"k\")\n",
    "\n",
    "\n",
    "plt.figure(figsize=(40, 10))\n",
    "ax = plt.subplot(1, 3, 1)\n",
    "plt.contourf(X, Y, Z, 20, cmap=color2)\n",
    "cb = plt.colorbar()\n",
    "cb.ax.tick_params(labelsize=25)\n",
    "cb.ax.set_ylabel('Bias + Var', fontsize=25)\n",
    "#cb = plt.colorbar()\n",
    "#cb.ax.tick_params(labelsize=20)\n",
    "plt.scatter(bias_lse, var_lse, s=2000, marker='*', facecolors='#1f77b4', edgecolors='k', linewidths=1, label='LSE')\n",
    "#plt.text(bias_lse + 0.05, var_lse + 0.05, s='LSE', fontsize=25, c='k')\n",
    "#plt.text(bias_lse + 0.05, var_lse + 0.05, s='LSE', fontsize=25, c='red')\n",
    "#plt.scatter(bias_lse_mask, var_lse_mask, s=2000, marker='*', facecolors='tomato', edgecolors='black', linewidths=1)\n",
    "#plt.text(bias_lse_mask , var_lse_mask +0.1, s='M-LSE', fontsize=25)\n",
    "size_vec = ridge_params\n",
    "for i in range(len(ridge_params)):\n",
    "    #plt.scatter(bias_ridge[i], var_ridge[i], c=viridis(i/len(ridge_params)*1.2), s=3000 * np.sqrt(size_vec[i]))\n",
    "    plt.scatter(bias_ridge[i], var_ridge[i], c=viridis(i/len(ridge_params)*1.2), s=400, edgecolors='k')\n",
    "    if i % 3 == 0:\n",
    "        #plt.scatter(bias_crop[i], var_crop[i], c=viridis(i/len(crop_params)*1.2), s=400, edgecolors='k', label=r'$\\beta=$' + format(round(crop_params[i],3), '.1f'))\n",
    "        c = ''\n",
    "        if round(np.log10(ridge_params[i]),2) >= 0:\n",
    "            c = '+'\n",
    "        plt.scatter(bias_ridge[i], var_ridge[i], c=viridis(i/len(ridge_params)*1.2), s=400, edgecolors='k', label=r'$\\sigma^2=$'+'1e'+c+format(round(np.log10(ridge_params[i]),2), '.1f'))\n",
    "    else:\n",
    "        plt.scatter(bias_ridge[i], var_ridge[i], c=viridis(i/len(ridge_params)*1.2), s=400, edgecolors='k')\n",
    "    #if i > 0:\n",
    "    #    plt.plot([bias_ridge[i-1], bias_ridge[i]], [var_ridge[i-1], var_ridge[i]], c='black', linestyle='-')\n",
    "    #plt.text(bias_ridge[i], var_ridge[i], s=format(np.sign(ridge_params[i]) * round(np.sqrt(np.abs(ridge_params[i])),3), '.2f'), fontsize=22, rotation=40, color=\"red\")\n",
    "    #if i % 3 == 0:\n",
    "        #plt.text(bias_ridge[i], var_ridge[i], s=format(np.sign(ridge_params[i]) * round(np.sqrt(np.abs(ridge_params[i])),3), '.2f'), fontsize=22, rotation=40, #color=\"red\")\n",
    "\n",
    "#j = -1\n",
    "#ax.annotate('1e+' + format(round(np.log10(ridge_params[j]),3), '.2f'), xy =(bias_ridge[j], var_ridge[j]),\n",
    "#                    xytext =(bias_ridge[j] + 0.2, var_ridge[j] + 0.1),\n",
    "#                    arrowprops = {'arrowstyle': '-', 'lw': 2}, fontsize=fontsize)\n",
    "# ax.annotate(\"Harmful\",\n",
    "#             bbox=dict(boxstyle=\"round\", fc=\"white\", ec=\"k\"),\n",
    "#             xy=((bias_lse + var_lse)/2 + 0.05, (bias_lse + var_lse)/2 + 0.05), textcoords='offset points', ha='center',fontsize=25, rotation = 315\n",
    "#             )\n",
    "# ax.annotate(\"Helpful\",\n",
    "#             bbox=dict(boxstyle=\"round\", fc=\"white\", ec=\"k\"),\n",
    "#             xy=((bias_lse + var_lse)/2 - 0.15, (bias_lse + var_lse)/2 - 0.15), textcoords='offset points', ha='center',fontsize=25, rotation = 315\n",
    "#             )\n",
    "leg = plt.legend(loc=\"upper right\", prop={'size': legendsize})\n",
    "leg.get_frame().set_linewidth(1.0)\n",
    "leg.get_frame().set_edgecolor('black')\n",
    "plt.plot([-0.05, bias_lse + var_lse + 0.05], [bias_lse + var_lse + 0.05, -0.05], linestyle='-', linewidth=5, alpha=.7, color='red')\n",
    "plt.xlabel('Bias', fontsize=30)\n",
    "plt.ylabel('Variance', fontsize=30)\n",
    "plt.xticks(fontsize=tick_size)\n",
    "plt.yticks(fontsize=tick_size)\n",
    "plt.xlim(x_min, x_max)\n",
    "plt.ylim(y_min, y_max)\n",
    "plt.title('Gaussian Noise injection '+r'($\\sigma^2$)', fontsize=30)\n",
    "\n",
    "ax = plt.subplot(1, 3, 2)\n",
    "plt.contourf(X, Y, Z, 20, cmap=color2)\n",
    "cb = plt.colorbar()\n",
    "cb.ax.tick_params(labelsize=25)\n",
    "cb.ax.set_ylabel('Bias + Var', fontsize=25)\n",
    "#cb = plt.colorbar()\n",
    "#cb.ax.tick_params(labelsize=20)\n",
    "#cb.ax.set_ylabel('Bias + Var', fontsize=25)\n",
    "plt.scatter(bias_lse, var_lse, s=2000, marker='*', facecolors='#1f77b4', edgecolors='k', linewidths=1, label='LSE')\n",
    "#plt.text(bias_lse + 0.05, var_lse + 0.05, s='LSE', fontsize=25, c='k')\n",
    "#plt.scatter(bias_lse_mask, var_lse_mask, s=2000, marker='*', facecolors='tomato', edgecolors='black', linewidths=1)\n",
    "#plt.text(bias_lse_mask - 0.2, var_lse_mask +0.1, s='M-LSE', fontsize=25)\n",
    "size_vec = crop_params\n",
    "for i in range(len(crop_params)):\n",
    "    #plt.scatter(bias_crop[i], var_crop[i], c=viridis(i/len(crop_params)*1.2), s=3000 * (size_vec[i]))\n",
    "    plt.scatter(bias_crop[i], var_crop[i], c=viridis(i/len(crop_params)*1.2), s=400, edgecolors='k')\n",
    "    if i % 3 == 0:\n",
    "        plt.scatter(bias_crop[i], var_crop[i], c=viridis(i/len(crop_params)*1.2), s=400, edgecolors='k', label=r'$\\beta=$' + format(round(crop_params[i],3), '.1f'))\n",
    "    else:\n",
    "        plt.scatter(bias_crop[i], var_crop[i], c=viridis(i/len(crop_params)*1.2), s=400, edgecolors='k')\n",
    "\n",
    "    # if i > 0:\n",
    "    #     plt.plot([bias_crop[i-1], bias_crop[i]], [var_crop[i-1], var_crop[i]], c='black', linestyle='-')\n",
    "    # if i % 3 == 0:\n",
    "    #     plt.text(bias_crop[i]+0.02, var_crop[i]+0.02, s=format(round(crop_params[i],3), '.2f'), fontsize=22, rotation=40, color=\"red\")\n",
    "\n",
    "\n",
    "# ax.annotate(\"Harmful\",\n",
    "#             bbox=dict(boxstyle=\"round\", fc=\"white\", ec=\"k\",alpha=1),\n",
    "#             xy=((bias_lse + var_lse)/2 + 0.02, (bias_lse + var_lse)/2 + 0.02), textcoords='offset points', ha='center',fontsize=25, rotation = 315\n",
    "#             )\n",
    "# ax.annotate(\"Helpful\",\n",
    "#             bbox=dict(boxstyle=\"round\", fc=\"white\", ec=\"k\", alpha=1),\n",
    "#             xy=((bias_lse + var_lse)/2 - 0.15, (bias_lse + var_lse)/2 - 0.15), textcoords='offset points', ha='center',fontsize=25, rotation = 315\n",
    "#             )\n",
    "leg = plt.legend(loc=\"upper right\", prop={'size': legendsize})\n",
    "leg.get_frame().set_linewidth(1.0)\n",
    "leg.get_frame().set_edgecolor('black')\n",
    "plt.plot([-0.05, bias_lse + var_lse + 0.05], [bias_lse + var_lse + 0.05, -0.05], linestyle='-', linewidth=5, alpha=.7, color='red')\n",
    "plt.xlabel('Bias', fontsize=30)\n",
    "plt.ylabel('Variance', fontsize=30)\n",
    "plt.xticks(fontsize=tick_size)\n",
    "plt.yticks(fontsize=tick_size)\n",
    "plt.xlim(x_min, x_max)\n",
    "plt.ylim(y_min, y_max)\n",
    "plt.title('Random Mask '+r'($\\beta$)', fontsize=30)\n",
    "\n",
    "\n",
    "ax = plt.subplot(1, 3, 3)\n",
    "plt.contourf(X, Y, Z, 20, cmap=color2)\n",
    "cb = plt.colorbar()\n",
    "cb.ax.tick_params(labelsize=25)\n",
    "cb.ax.set_ylabel('Bias + Var', fontsize=25)\n",
    "plt.scatter(bias_lse, var_lse, s=2000, marker='*', facecolors='#1f77b4', edgecolors='k', linewidths=1,label='LSE')\n",
    "#plt.text(bias_lse + 0.05, var_lse + 0.05, s='LSE', fontsize=25, c='k')\n",
    "#plt.scatter(bias_lse_mask, var_lse_mask, s=2000, marker='*', facecolors='tomato', edgecolors='black', linewidths=1)\n",
    "#plt.text(bias_lse_mask - 0.2, var_lse_mask +0.1, s='M-LSE', fontsize=25)\n",
    "#plt.scatter(bias_lse_rot, var_lse_rot, s=1000, marker='*', facecolors='none', edgecolors='black', linewidths=4)\n",
    "#plt.text(bias_lse_rot + 0.05, var_lse_rot - 0.02, s='R-LSE', fontsize=25)\n",
    "size_vec = rot_params\n",
    "for i in range(len(rot_params)):\n",
    "    #plt.scatter(bias_rot[i], var_rot[i], c=viridis(i/len(rot_params)*1.2), s=10*(size_vec[i]))\n",
    "    if i % 3 == 0:\n",
    "        plt.scatter(bias_rot[i], var_rot[i], c=viridis((i)/len(rot_params)*1.2), edgecolors='k', s=400, alpha=alpha, label=r'$\\alpha=$' + format(round(rot_params[i],3), '.0f')+r'$^\\circ$')\n",
    "    else:\n",
    "        plt.scatter(bias_rot[i], var_rot[i], c=viridis((i)/len(rot_params)*1.2), edgecolors='k', s=400, alpha=alpha)\n",
    "    #if i > 0:\n",
    "    #    plt.plot([bias_rot[i-1], bias_rot[i]], [var_rot[i-1], var_rot[i]], c='black', linestyle='-')\n",
    "    # if i % 3 == 0:\n",
    "    #     plt.text(bias_rot[i] + 0.02, var_rot[i] + 0.02, s=format(round(rot_params[i])), fontsize=22, rotation=40, color=\"red\")\n",
    "#a = patches.FancyArrowPatch((bias_rot[0], var_rot[0]), (bias_rot[-1]+0.2, var_rot[-1]),\n",
    "#                             connectionstyle=\"arc3,rad=.55\", **kw)\n",
    "leg = plt.legend(loc=\"upper right\", prop={'size': legendsize})\n",
    "leg.get_frame().set_linewidth(1.0)\n",
    "leg.get_frame().set_edgecolor('black')\n",
    "plt.plot([-0.05, bias_lse + var_lse + 0.05], [bias_lse + var_lse + 0.05, -0.05], linestyle='-', linewidth=5, alpha=.7, color='red')\n",
    "#plt.text((bias_lse + var_lse)/2 + 0.1, (bias_lse + var_lse)/2 + 0.1, s='Harmful', fontsize=30)\n",
    "# ax.annotate(\"Harmful\",\n",
    "#             bbox=dict(boxstyle=\"round\", fc=\"white\", ec=\"k\"),\n",
    "#             xy=((bias_lse + var_lse)/2 + 0.05, (bias_lse + var_lse)/2 + 0.05), textcoords='offset points', ha='center',fontsize=25, rotation = 315\n",
    "#             )\n",
    "# ax.annotate(\"Helpful\",\n",
    "#             bbox=dict(boxstyle=\"round\", fc=\"white\", ec=\"k\"),\n",
    "#             xy=((bias_lse + var_lse)/2 - 0.15, (bias_lse + var_lse)/2 - 0.15), textcoords='offset points', ha='center',fontsize=25, rotation = 315\n",
    "#             )\n",
    "#plt.gca().add_patch(a)\n",
    "plt.xlabel('Bias', fontsize=30)\n",
    "plt.ylabel('Variance', fontsize=30)\n",
    "plt.xticks(fontsize=tick_size)\n",
    "plt.yticks(fontsize=tick_size)\n",
    "plt.xlim(x_min, x_max)\n",
    "plt.ylim(y_min, y_max)\n",
    "plt.title('Random Rotation '+r'($\\alpha$)', fontsize=30)"
   ],
   "metadata": {
    "collapsed": false,
    "pycharm": {
     "name": "#%%\n"
    }
   }
  },
  {
   "cell_type": "code",
   "execution_count": 301,
   "outputs": [],
   "source": [],
   "metadata": {
    "collapsed": false,
    "pycharm": {
     "name": "#%%\n"
    }
   }
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}
